FirePower: Towards a Foundation with Generalizable Knowledge for Architecture-Level Power Modeling

Power efficiency is a critical design objective in modern processor design. A high-fidelity architecture-level power modeling method is greatly needed by CPU architects for guiding early optimizations. However, traditional architecture-level power models can not meet the accuracy requirement, largely due to the discrepancy between the power model and actual design implementation. While some machine learning (ML)-based architecture-level power modeling methods have been proposed in recent years, the data-hungry ML model training process requires sufficient similar known designs, which are unrealistic in many development scenarios. This work proposes a new power modeling solution FirePower that targets few-shot learning scenario for new target architectures. FirePower proposes multiple new policies to utilize cross-architecture knowledge. First, it develops power models at component level, and components are defined in a power-friendly manner. Second, it supports different generalization strategies for models of different components. Third, it formulates generalizable and architecture-specific design knowledge into two separate models. FirePower also supports the evaluation of the generalization quality. In our experiments, FirePower can achieve a low error percentage of 5.8% and a high correlation R of 0.98 on average only using two configurations of target architecture. This is 8.8% lower in error percentage and 0.03 higher in R compared with directly training McPAT-Calib baseline on configurations of target architecture.

==> micro_draft_plots/result/Q90_window_sweep.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut

#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True

def plots(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[0:1, 0], n[0:1, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name )
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4)

def plots_all(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name )

#def plots(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, ls='-.', linewidth=5)

#def plots_d(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5 )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    #plt.figure(figsize=(6.5, 5.8))
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    xmin, xmax = -2, 150

    # MCP + Relax + bit + positive

    # Q = 180
    if sel == 'E':
        poly_10_cycle = [ [2, 13.682], [8, 13.92], [16, 9.983], 
                          [30, 12.624], [64, 14.039] ]
    else:
        poly_10_cycle = [ [2, 0.891],  [8, 0.884], [16, 0.94], 
                          [30, 0.902], [64, 0.874] ]

    # Q = 90
    if sel == 'E':
        mcp_per_cycle = [ [1, 10.966], [3, 7.9], [5, 7.057], [10, 6.254], [30, 5.482],  
                           [50, 5.215], [100, 4.861], [150, 4.663] ]
                           
    else:
        mcp_per_cycle = [ [1, .932], [3, .963], [5, .971], [10, .977], [30, .981],  
                           [50, .983], [100, .985], [150, .985] ]
    #mcp_per_cycle = cut(mcp_per_cycle, 1, 130)

    # Q = 70
    if sel == 'E':
        #mcp_10_cycle = [ [10, 5.332], [30, 4.526], [50, 4.21], [70, 4.0], [100, 3.77],
        #                 [120, 3.631], [140, 3.51], [150, 3.45] ]
        mcp_8_cycle = [ [8, 5.295], [16, 4.726], [32, 4.28], [64, 3.815], [128, 3.306], [256, 2.781] ]
    else:
        #mcp_10_cycle = [ [10, .983], [30, .987], [50, .989], [70, .990], [100, .991],
        #                 [120, .991], [140, .992], [150, .992] ]
        mcp_8_cycle = [ [8, .9832], [16, .9865], [32, .9887], [64, .9907], [128, .9927], [256, 0.9945] ]


    if sel == 'E':
        #mcp_T_cycle = [ [1, 10.966], [5, 6.5], [10, 5.332], [30, 5.3], [50, 7] ]
        # 64 -> Q=82
        mcp_T_cycle = [ [1, 10.966], [2, 7.653], [4, 5.812], [8, 5.165], [16, 6.824], [32, 8.379], [64, 7.831] ]
    else:
        #mcp_T_cycle = [ [1, .932], [5, .977], [10, .983], [30, .979], [50, .955] ]
        mcp_T_cycle = [ [1, .932], [2, 0.966], [4, 0.980], [8, 0.9841], [16, 0.9718], [32, 0.957], [64, 0.9608] ]


    plots_all(poly_10_cycle, name=r'Simmani', c='brown', m='s')
    plots(mcp_per_cycle, name=r'APOLLO-PC''\n''-Ave', c='green', m='o', ls='-.')
    plots_all(mcp_T_cycle, name=r'APOLLO-MC$_T$', c='lightseagreen', m='o')
    #plots(mcp_10_cycle, name=r'APOLLO-MC$_{10}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')
    plots(mcp_8_cycle, name=r'APOLLO-MC$_{8}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')

    plt.xlabel('Size of Measurement Window (T)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=20)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    #plt.xscale('symlog')
    plt.xticks([1, 8, 16, 32, 64, 128], fontsize=20 )
    plt.yticks(fontsize=20 )

    ax = plt.gca()
    if sel == 'R':
        ax.set_yticks([0.92, 0.96, 1.00 ])
    else:
        ax.set_yticks([4, 8, 12])

    plt.legend(fontsize=20, ncol=2, columnspacing=0.6, labelspacing=0.5, 
               loc = 'upper right', borderaxespad=0.3, handlelength=2.3, 
               handletextpad = 0.4)
   # plt.legend(fontsize=19, ncol=1, columnspacing=1.0, labelspacing=0.6, 
   #            bbox_to_anchor=(1.0,-0.02), loc="lower left", borderaxespad=0.4,
   #            handlelength=2.5, borderpad=0.2)

    if sel == 'R':
        plt.ylim([0.895, 1.04])
        pass
    else:
        plt.ylim([2.7, 20])
        pass
    plt.xlim([xmin, xmax])

    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('large_window_sweep' + str(sel))
    print ('save:', 'large_window_sweep' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/back_time.py <==


import numpy as np
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt


from matplotlib import rcParams

rcParams.update({'figure.autolayout': True})
plt.figure(figsize=(7.5, 5.9))
 
          #100,       1000,      100,000

x1       = [100, 1000, 1000*10, 1000*100]
linear   = [30 , 5*60, 40*60,   5*60*60 ]

x2       = [100, 200, 500, 1000, 1500]
MLP      = [30*60*60, 52*60*60, 117*60*60, 178*60*60, 255*60*60]

x3       = [16*16,     20*20,     50*50,    100*100,  200*200,   240*240]
CNN      = [6.1*60*60, 6.6*60*60, 13*60*60, 34*60*60, 122*60*60, 185*60*60 ]

x4       = [100, 1000, 1000*10 ]
poly     = [30**2 , (5*60)**2, (40*60)**2  ]

plt.plot(x1, linear, label=r'Linear ($\Omega$)', linewidth=3.5, c='green', 
             marker='o', markersize=13)
plt.plot(x4, poly  , label=r'Poly ($\Omega ^ 2$)', linewidth=3.5, c='brown', 
             marker='s', markersize=13)
plt.plot(x2, MLP, label=r'PCA (M$\rightarrow\Omega$)', linewidth=3.5, c='orange',
             marker='^', markersize=13)
plt.plot(x3, CNN, label=r'CNN ($\sqrt{\Omega} \times \sqrt{\Omega}$)', linewidth=3.5, c='gold',
             marker='v', markersize=13)
plt.legend(ncol = 2, loc='lower right', fontsize=22, columnspacing=0.8, labelspacing=0.2, borderaxespad=0.2, handlelength=1.4, handletextpad=0.4)
plt.yscale('symlog')
plt.xscale('symlog')
plt.title('Inference Time for 1 Billion Cycles', fontsize=23)

plt.xlabel(r'Number of Features ($\Omega$)', fontsize=22)
plt.ylabel(r'Inference Time', fontsize=22)
plt.yticks([60, 60*60, 24*60*60, 7*24*60*60, 4*7*24*60*60 ], 
           ['1 min', '1 hr', '1 day', '1 week', '1 month'], fontsize=20)
plt.ylim(0.6, None)
plt.xticks(fontsize=20)

ax = plt.gca()
for axis in ['top','bottom','left','right']:
  ax.spines[axis].set_linewidth(2.5)

plt.savefig('time', dpi = 400)




==> micro_draft_plots/result/cut.py <==

import numpy as np

def cut(p, xmin, xmax):
    p = np.array(p)
    #p = p[p[:,1].argsort()]
    p = p[p[:,0].argsort()]
    print ('cut xmin, xmax', xmin, xmax )
    print (p)

    mini, maxi = None, None

    rtn = []
    for idx, ip in enumerate(p):
        if ip[0] < xmin:
            mini = idx
        if ip[0] < xmax:
            maxi = idx
        if ip[0] >= xmin and ip[0] <= xmax:
            rtn.append(ip)

    print ('cut min, max', mini, maxi )

    if mini is None:
        print ('no need to cut min', mini )
    else:
        ymin = (p[mini+1, 1] - p[mini, 1]) / (p[mini+1, 0] - p[mini, 0]) * (xmin - p[mini, 0]) + p[mini, 1]
        rtn = [[xmin, ymin]] + rtn

    if maxi == len(p) - 1:
        print ('no need to cut max', maxi)
    else:
        ymax = (p[maxi+1, 1] - p[maxi, 1]) / (p[maxi+1, 0] - p[maxi, 0]) * (xmax - p[maxi, 0]) + p[maxi, 1]
        rtn = rtn + [[xmax, ymax]]

    print (np.array(rtn))
    return np.array(rtn)




==> micro_draft_plots/result/large_window_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[0:1, 0], n[0:1, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name )
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4)

#def plots(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, ls='-.', linewidth=5)

#def plots_d(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5 )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    #plt.figure(figsize=(6.5, 5.8))
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    xmin, xmax = -2, 155

    # MCP + Relax + bit + positive

    # Q = 180
    if sel == 'E':
        kmeans_10_cycle = [ [10, 9.89], [30, 8.97], [50, 8.66], [70, 8.463], [100, 8.24],
                            [120, 8.12],  [140, 8.03], [150, 7.997] ]
    else:
        kmeans_10_cycle = [ [10, .941], [30, .95], [50, .953], [70, .954], [100, .956],
                            [120, .956],  [140, .957], [150, .957] ]

    # Q = 170
    if sel == 'E':
        lasso_10_cycle = [ [10, 8.64], [30, 7.86], [50, 7.61], [70, 7.46], [100, 7.30],
                            [120, 7.20], [140, 7.11], [150, 7.07] ]
    else:
        lasso_10_cycle = [ [10, .955], [30, .962], [50, .964], [70, .964], [100, .965],
                            [120, .966], [140, .966], [150, .966] ]

    # Q = 90
    if sel == 'E':
        mcp_per_cycle = [ [1, 10.966], [3, 7.9], [5, 7.057], [10, 6.254], [30, 5.482],  
                           [50, 5.215], [100, 4.861], [150, 4.663] ]
    else:
        mcp_per_cycle = [ [1, .932], [3, .963], [5, .971], [10, .977], [30, .981],  
                           [50, .983], [100, .985], [150, .985] ]

    # Q = 70
    if sel == 'E':
        mcp_10_cycle = [ [10, 5.332], [30, 4.526], [50, 4.21], [70, 4.0], [100, 3.77],
                         [120, 3.631], [140, 3.51], [150, 3.45] ]
    else:
        mcp_10_cycle = [ [10, .983], [30, .987], [50, .989], [70, .990], [100, .991],
                         [120, .991], [140, .992], [150, .992] ]

    plots(kmeans_10_cycle, name=r'K-means-MC''\n''$(Q=180)$', c='black', m='d', ls='-.')
    plots(mcp_per_cycle, name=r'Apollo-PC-Ave''\n''$(Q=90)$', c='green', m='o')
    plots(lasso_10_cycle, name=r'Lasso-MC''\n''$(Q=170)$', c='red', m='*', s=18, ls='-.')
    plots(mcp_10_cycle, name=r'Apollo-MC''\n''$(Q=70)$', c='green', m='o', ls='-.')


    plt.xlabel('Size of Measurement Window (T)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=20)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xticks([1, 10, 30, 100, 150], fontsize=20 )
    plt.yticks(fontsize=20 )

    ax = plt.gca()
    if sel == 'R':
        ax.set_yticks([0.92, 0.96, 1.00 ])
    else:
        ax.set_yticks([4, 8, 12])

    plt.legend(fontsize=20, ncol=2, columnspacing=0.6, labelspacing=0.5, 
               loc = 'upper right', borderaxespad=0.3, handlelength=2.3, 
               handletextpad = 0.4)
   # plt.legend(fontsize=19, ncol=1, columnspacing=1.0, labelspacing=0.6, 
   #            bbox_to_anchor=(1.0,-0.02), loc="lower left", borderaxespad=0.4,
   #            handlelength=2.5, borderpad=0.2)

    if sel == 'R':
        plt.ylim([0.92, 1.05])
        pass
    else:
        plt.ylim([2.7, 16.4])
        pass
    plt.xlim([xmin, xmax])

    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('large_window_1b' + str(sel))
    print ('save:', 'large_window_1b' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/large_window_sweep.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut

#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True

def plots(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[0:1, 0], n[0:1, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name, zorder=5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4, zorder=5)

def plots_all(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name, zorder=0 )

#def plots(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, ls='-.', linewidth=5)

#def plots_d(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5 )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    #plt.figure(figsize=(6.5, 5.8))
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    xmin, xmax = -2, 150

    # MCP + Relax + bit + positive

    # Q = 200
    if sel == 'E':
        poly_10_cycle = [ [2, 13.682], [8, 13.92], [16, 9.983], 
                          [30, 12.624], [64, 14.039] ]
    else:
        poly_10_cycle = [ [2, 0.891],  [8, 0.884], [16, 0.94], 
                          [30, 0.902], [64, 0.874] ]

    # Q = 68
    if sel == 'E':
        mcp_per_cycle = [ [1, 13.38], [2, 11.657], [4, 10.395], [8, 9.666], [16, 9.185],
                          [32, 8.873], [64, 8.583], [128, 8.287], [256, 7.886] ]
                           
    else:
        mcp_per_cycle = [ [1, 0.8989], [2, 0.9212], [4, 0.9363], [8, 0.9442], [16, 0.9488],
                          [32, 0.9512], [64, 0.953], [128, 0.9543], [256, 0.9555] ]
    #mcp_per_cycle = cut(mcp_per_cycle, 1, 130)

    # Q = 70
    if sel == 'E':
        mcp_8_cycle = [ [8, 5.355], [16, 4.759], [32, 4.301], [64, 3.834], [128, 3.325], [256, 2.763] ]
    else:
        mcp_8_cycle = [ [8, .9829], [16, .9863], [32, .9885], [64, .9906], [128, .9926], [256, 0.9945] ]


    if sel == 'E':
        # 64 -> Q=82
        mcp_T_cycle = [ [1, 13.38], [2, 8.33], [4, 5.704], [8, 5.355], [16, 6.576], [32, 8.379], [64, 7.831] ]
    else:
        mcp_T_cycle = [ [1, .8989], [2, 0.9598], [4, 0.9808], [8, 0.9829], [16, 0.9738], [32, 0.957], [64, 0.9608] ]


    plots_all(poly_10_cycle, name=r'Simmani', c='brown', m='s')
    plots(mcp_per_cycle, name=r'APOLLO-PC''\n''-Ave', c='green', m='o', ls='-.')
    plots_all(mcp_T_cycle, name=r'APOLLO-MC$_T$', c='lightseagreen', m='o')
    #plots(mcp_10_cycle, name=r'APOLLO-MC$_{10}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')
    plots(mcp_8_cycle, name=r'APOLLO-MC$_{8}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')

    plt.xlabel('Size of Measurement Window (T)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=20)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    #plt.xscale('symlog')
    plt.xticks([1, 8, 16, 32, 64, 128], fontsize=20 )
    plt.yticks(fontsize=20 )

    ax = plt.gca()
    if sel == 'R':
        ax.set_yticks([0.92, 0.96, 1.00 ])
    else:
        ax.set_yticks([4, 8, 12])

    plt.legend(fontsize=20, ncol=2, columnspacing=0.6, labelspacing=0.5, 
               loc = 'upper right', borderaxespad=0.3, handlelength=2.3, 
               handletextpad = 0.4)
   # plt.legend(fontsize=19, ncol=1, columnspacing=1.0, labelspacing=0.6, 
   #            bbox_to_anchor=(1.0,-0.02), loc="lower left", borderaxespad=0.4,
   #            handlelength=2.5, borderpad=0.2)

    if sel == 'R':
        plt.ylim([0.892, 1.05])
        pass
    else:
        plt.ylim([2.6, 20])
        pass
    plt.xlim([xmin, xmax])

    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('large_window_sweep' + str(sel))
    print ('save:', 'large_window_sweep' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/penalty.py <==


import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
import numpy as np


from matplotlib import rcParams

rcParams.update({'figure.autolayout': True})

plt.figure(figsize=(5.8, 5.1))
x = np.arange(-4, 4, 0.1)
lambda_ = 3 

lasso = np.abs(x)
mcp = np.abs(x) - x**2 / 2/ lambda_
thres = lambda_
thres_v = lambda_ / 2 
mcp[np.abs(x) > thres] = thres_v

plt.plot(x, lasso, c='red', label='Lasso', linewidth=4)
plt.plot(x, mcp, c='green', label='MCP', linewidth=4)
plt.xlabel(r'Weight Value ($w$)', fontsize=22)
#plt.ylabel(r'Penalty ($\lambda=1$)', fontsize=22)
plt.ylabel(r'Penalty  $P\,(w)$', fontsize=22)

#plt.xticks(fontsize=20)
#plt.yticks(fontsize=21)
plt.legend(fontsize=22, loc='upper center',  borderaxespad=1)
plt.yticks([0, 1, 2, 3, 4], fontsize=21 )
plt.xticks([-4, -2, 0, 2, 4], fontsize=21 )
ax = plt.gca()

for axis in ['top','bottom','left','right']:
  ax.spines[axis].set_linewidth(3)

plt.savefig('penalty')
plt.close('all')
plt.clf()





==> micro_draft_plots/result/plot_wave.py <==

import numpy as np
import sys
from sklearn.metrics import r2_score
from plot_wave_helper import merror
from plot_wave_helper import time_curv_help
from plot_wave_helper import time_scatter
from plot_wave_helper import hist



def r5(n):
    return round(n, 4)

def R2(pred, y):
    return str(r5(r2_score(pred, y)))




#p_test = np.load('../preds_Oct29_imp/b0_lassoyaop_alpha300_shr3_pred_relax173_i160.npy')
#y_test = np.load('../preds_Oct29_imp/y_test.npy')
p_test = np.load('../preds_backNov/b0_lassoyaop_alpha300_shr3_pred_relax159_i400_ra100.npy')
y_test = np.load('../preds_Oct29_imp/y_test.npy')

p_test /= 10
y_test /= 10

print ('P', p_test.shape)
print ('L', y_test.shape)

print ('MAE_Test', merror(y_test, p_test), ';  r2 = ' + R2(y_test, p_test))

#time_curv_help(y_test, p_test, "Q=173")
#time_scatter(y_test, p_test, "Q=173")
time_curv_help(y_test, p_test, "Q=159")
time_scatter(y_test, p_test, "Q=159")

error = y_test-p_test
#hist(error, "E=173")
hist(error, "E=159")

#abs_error = np.abs(error)
#print (np.percentile(abs_error, 99))





==> micro_draft_plots/result/plot_wave_helper.py <==

import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
import numpy as np
from sklearn.metrics import r2_score
from scipy import stats
import os
import pickle
from matplotlib.ticker import MaxNLocator

def absum(n):
    return np.sum(np.abs(n))

def rr2old(l, p):
    r = stats.pearsonr(l, p)[0]
    r2 = r2_score(l, p)
    return round(r, 3), round(r2, 3)


def AVGE(y, p):
    rtn = np.sum(np.abs(y - p)) / np.sum(y)
    return round(rtn * 100, 3)

def NRMSE(y, p):
    rtn = (np.mean((y - p)**2) ** 0.5)  / np.sum(y) * len(y)
    return round(rtn * 100, 3)


def merror(l, p):
    #return round(100* absum(l - p)/ absum(l),2)
    return [AVGE(l, p), NRMSE(l, p)]


def measureAve(x, k):
    rtn = []
    for i in range(len(x)-k):
        rtn.append( np.mean(x[i: i+k]) )

    front = k // 2
    back = k - front
    rtn = [rtn[0]] * front + rtn
    rtn = rtn + [rtn[0]] * back
    return np.array(rtn)


def time_curv_help(lab, pred, modName='Model', accu=False):

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(18,5))

    x = range(len(lab))
    plt.plot(x, lab/1000, label='Label', alpha=0.8, c='salmon')
    plt.plot(x, pred/1000, alpha=0.8, c='green', label='APOLLO\'s Prediction')
    #plt.plot(x, lab/1000, label='Label', alpha=0.8, c='blue')
    #plt.plot(x, pred/1000, alpha=0.8, c='red', label='Prediction')

    if False:
        k = 50
        p_ave = measureAve(pred, k)
        l_ave = measureAve(lab, k)
        plt.plot(x, l_ave/1000, alpha=1, c='blue')
        plt.plot(x, p_ave/1000, alpha=1, c='red')

    if accu:
        r, r2 = rr2old (lab, pred)
        pe = ', MAE=' + str(merror(lab, pred)) + '%' + ', r=' + str(r) + ', r2=' + str(r2)
        plt.title(modName + pe)
    else:
        r = 0

    plt.xlim([min(x)-10, max(x)+10])
    plt.ylim([0, 47])

    plt.title('Prediction from the APOLLO Model with ' + modName, fontsize=24)
    #plt.xlabel('Timing Window Index (T = 1 cycle)', fontsize=20)
    plt.xlabel('Timing window index (unit: 1 clock cycle)', fontsize=21)
    plt.ylabel('Power (scaled)', fontsize=21)

    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    leg = plt.legend(loc='upper left', fontsize=20, ncol=2)

    for legobj in leg.legendHandles:
        legobj.set_linewidth(3.0)

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    fd = 'plots/'
    if not os.path.exists(fd):
        os.makedirs(fd)

    plt.savefig(fd + modName)
    plt.close('all')
    plt.clf()
    return r


def time_scatter(lab, pred, modName='Model', accu=False):
    plt.figure(figsize=(6.5, 5.8))

    if accu:
        r, r2 = rr2old (lab, pred)
        pe = ', MAE=' + str(merror(lab, pred)) + '%' + ', r=' + str(r) + ', r2=' + str(r2)
        plt.title(modName + pe )
        plt.scatter(lab/1000, pred/1000, label='Prediction')
    else:
        plt.scatter(lab/1000, pred/1000, alpha=0.1, s=15, label=modName )

    plt.plot(lab/1000, lab/1000, color='r', linewidth=2)
    plt.ylabel('Prediction Power', fontsize=20)
    plt.xlabel('Ground-Truth Power', fontsize=20)

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)
    ax.set_yticks([10, 20, 30, 40 ])
    ax.set_xticks([10, 20, 30, 40 ])

    plt.title('Prediction vs Label', fontsize=24)
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    #plt.legend(loc='upper left', fontsize=20)

    plt.savefig('plots/' + 's_' + modName)
    plt.close('all')


def hist(lab, name='Hist'):
    plt.figure(figsize=(6.5, 5.8))
    plt.hist(lab/1000, bins=20, label = 'Total=' + str(len(lab)) )
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.legend(loc='upper right', fontsize=20)

    plt.xlabel('Error in Power Estimation', fontsize=22)
    plt.title('Error Distribution', fontsize=24)

    per99 = np.percentile(np.abs(lab), 95)/1000
    plt.plot([per99, per99], [0, 2700], linewidth=2, ls='dashed', c='black')
    plt.plot([-per99, -per99], [0, 2700], linewidth=2, ls='dashed', c='black')

    plt.ylim([None, 3300])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)
    #ax.set_yticks([0, 1000, 2000, 3000 ])
    plt.yticks([0, 1000, 2000, 3000 ], ['0', '1K', '2K', '3K'])
    ax.set_xticks([-6, -3, 0, 3, 6])

    d = 'plots_hist/'
    if not os.path.exists (d):
        os.makedirs(d)
 
    plt.savefig(d + name)
    plt.close('all')



==> micro_draft_plots/result/result_area_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D 

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(6.5, 5.8))
    xmin, xmax = 3.5, 11.5

    if sel == 'E':
        # accuracy
        b339_a = [ [3, 6.77], [4, 6.23], [5, 6.06], [6, 5.99], [7, 5.96], [8, 5.96] ]
    else:
        b339_a = [ [3, 0.958], [4, 0.964], [5, 0.966], [6, 0.967], [7, 0.967], [8, 0.967] ]

    if sel == 'E':
        b159 = [ [4, 272.14], [5, 299.55], [6, 326.57], [7, 353.07], [8, 381.0], [9, 408.48], [10, 434.15] ]
        #b90  = [ [4, 163.45], [5, 183.63], [6, 199.48], [7, ], [8, 233.66], [9, ], [10, ]  ]
        #b200 = [ [7, 422.72], [8, 453.89] ]
        b90  = [ [4, 163.45], [5, 183.63], [6, 199.48], [7, 215.94], [8, 233.66], [9, 249.83], [10, 266.17] ]
        b200 = [ [4, 330], [5, 360], [6, 390], [7, 422.72], [8, 453.89], [9, 480], [10, 510] ]

    x = [90, 159, 200]
    y = [4, 5, 6, 7, 8, 9, 10]
    X, Y = np.meshgrid(x, y)
    Z = np.array([ [i[1] for i in b90], [i[1] for i in b159], [i[1] for i in b200] ]).T
    Z = Z/ 10

    #ax = plt.gca()
    ax = plt.gca(projection='3d')

    #ax.plot_surface(X, Y, Z, color='b')
    ax.plot_wireframe(X, Y, Z, color='r')
    #ax.plot_surface(X, Y, Z, color='b', cmap='winter')

    b159 = [[i[0], i[1]/10] for i in b159]
    #plots(b339, name='AutoPower 339 Features', c='red')
    #plots(b159, name='Apollo Q=159', c='green')


#    plt.ylabel('Num of bits', fontsize=20)
#    plt.xlabel('Num of signals (Q)', fontsize=20)

    plt.title('Area on Hardware (scaled unit)', fontsize=23)

    #plt.xscale('symlog')
    plt.xticks(fontsize=18 )
    plt.yticks(fontsize=18 )
    #ax.set_zticks([28, 32, 36, 40, 44 ])
    ax.tick_params(axis='z', labelsize=18)
#    ax.set_ylim(11.5, 5)

    #plt.legend(fontsize=20, ncol=1, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)

    #plt.ylim([0.89, 1.02])
    #plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('area' + str(sel))
    print ('save:', 'result_area' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
#signal('R', 'V')




==> micro_draft_plots/result/result_area_1b_a.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D 

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(6.5, 5.8))
    xmin, xmax = 3.5, 11.5

    if sel == 'E':
        # accuracy
        if False: # remove 5 bit
            b339_a = [ [5, 0.4429], [6, 0.26549], [7, 0.15607], [8, 0.10171], [9, 0.08241], [10, 0.07724], [11, 0.0755] ]
            b159_a = [ [5, 0.3124], [6, 0.1685], [7, 0.1208], [8, 0.0992], [9, 0.09357], [10, 0.09191], [11, 0.091467] ]
            b90_a =  [ [5, 0.21727], [6, 0.14272], [7, 0.11847], [8, 0.11199], [9, 0.11017], [10, 0.10979], [11, 0.1097], ]
        b339_a = [ [6, 0.26549], [7, 0.15607], [8, 0.10171], [9, 0.08241], [10, 0.07724], [11, 0.0755] ]
        b159_a = [ [6, 0.1685],  [7, 0.1208], [8, 0.0992], [9, 0.09357], [10, 0.09191], [11, 0.091467] ]
        b90_a =  [ [6, 0.14272], [7, 0.11847], [8, 0.11199], [9, 0.11017], [10, 0.10979], [11, 0.1097], ]


    x = [90, 159, 339]
    #y = [5, 6, 7, 8, 9, 10, 11]
    y = [6, 7, 8, 9, 10, 11]
    if False:
        y = y[::-1]
        b339_a = b339_a[::-1]
        b159_a = b159_a[::-1]
        b90_a = b90_a[::-1]

    X, Y = np.meshgrid(x, y)
    Z = np.array([ [i[1] for i in b90_a], [i[1] for i in b159_a], [i[1] for i in b339_a] ]).T
    Z = Z* 100

    #ax = plt.gca()
    ax = plt.gca(projection='3d')

    #ax.plot_surface(X, Y, Z, color='b')
    ax.plot_wireframe(X, Y, Z, color='b')
    #ax.plot_surface(X, Y, Z, color='b', cmap='winter')

#    plt.ylabel('Num of bits', fontsize=20)
#    plt.xlabel('Num of signals (Q)', fontsize=20)

    plt.title('NRMSE (%) Measured on HW', fontsize=23)

    #plt.xscale('symlog')
    plt.xticks(fontsize=18 )
    plt.yticks(fontsize=18 )
    ax.tick_params(axis='z', labelsize=18)
    #ax.set_zticklabels([10, 15, 20, 25])
    ax.set_zticks([10, 15, 20, 25])
    ax.set_yticks([11, 10, 9, 8, 7, 6])
    #ax.invert_yaxis()
    ax.set_ylim(11.5, 6)
    ax.set_xlim(90, 380)

    #plt.legend(fontsize=20, ncol=1, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)

    #plt.ylim([0.89, 1.02])
    #plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('area_a' + str(sel))
    print ('save:', 'result_area_a' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
#signal('R', 'V')




==> micro_draft_plots/result/result_area_1b_comb.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D 

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(9, 5.8))
    xmin, xmax = 3.5, 11.5

    if sel == 'E':
        b339_a = [ [6, 0.26549], [7, 0.15607], [8, 0.10171], [9, 0.08241], [10, 0.07724], 
                   [11, 0.0755], [12, 0.07492], [13, 0.07468] ]

        b305_a = [ [6, 0.2305], [7, 0.1376], [8, 0.09168], [9, 0.0786], [10, 0.0760], 
                   [11, 0.07568], [12, 0.07576], [13, 0.07587] ]

        b259_a = [ [6, 0.2271], [7, 0.129], [8, 0.091], [9, 0.0813], [10, 0.0797], 
                   [11, 0.0795], [12, 0.0797], [13, 0.07984] ]
        # 3 bits
        b207_a = [ [6, 0.19037], [7, 0.1202], [8, 0.094428], [9, 0.086198], [10, 0.08445], 
                   [11, 0.0840], [12, 0.0839], [13, 0.08386] ]
        # 3 bits
        b159_a = [ [6, 0.1685],  [7, 0.1208], [8, 0.0992], [9, 0.09357], [10, 0.09191], 
                   [11, 0.091467], [12, 0.09135], [13, 0.09133] ]
        # 3 bits
        b90_a =  [ [6, 0.14272], [7, 0.11847], [8, 0.11199], [9, 0.11017], [10, 0.10979], 
                   [11, 0.1097], [12, 0.10966], [13, 0.10966] ]
        # 3 bits

    # previous Q < 250 version

    b90  = [ [6, 562], [7, 732], [8, 835], [9, 990], [10, 1123.], 
             [11, 1310.], [12, 1449], [13, 1578] ]

    b159 = [ [6, 978], [7, 1288], [8, 1472], [9, 1740], [10, 1893], 
             [11, 2293], [12, 2565], [13, 2782] ]

    b207 = [ [6, 1270], [7, 1665], [8, 1914], [9, 2245], [10, 2460], 
             [11, 2954.], [12, 3305.], [13, 3606.] ]

    b259 = [ [6, 1605.], [7, 2104.], [8, 2407.], [9, 2840], [10, 3101.], 
             [11, 3734.], [12, 4152.], [13, 4547.] ]

    b305 = [ [6, 1886], [7, 2467], [8, 2834], [9, 3347], [10, 3635],
             [11, 4399], [12, 4874], [13, 5303] ]

    b339 = [ [6, 2095.], [7, 2740.], [8, 3154.], [9, 3701.], [10, 4041.], 
             [11,4869.], [12, 5408], [13, 5883.] ]

    colors = np.array([ [i[1] for i in b90], [i[1] for i in b159],  [i[1] for i in b207],
                        [i[1] for i in b259], [i[1] for i in b305], [i[1] for i in b339], ]).T
    #colors /= 100
    colors /= (1044321/100)
    norm = matplotlib.colors.Normalize(vmin=colors.min(), vmax=colors.max() *0.8)
    from matplotlib import cm

    x = [90, 159, 207, 259, 305, 339]
    y = [6, 7, 8, 9, 10, 11, 12, 13]

    X, Y = np.meshgrid(x, y)
    Z = np.array([ [i[1] for i in b90_a], [i[1] for i in b159_a], [i[1] for i in b207_a],
                   [i[1] for i in b259_a], [i[1] for i in b305_a], [i[1] for i in b339_a], ]).T
    Z = Z* 100

    print ('colors', colors.shape)
    print ('Z', Z.shape)

    ax = plt.gca(projection='3d')

    #ax.plot_surface(X, Y, Z, color='b')
    #ax.plot_wireframe(X, Y, Z, color='b')
    print ('norm color', norm(colors).shape)
    print ('norm color', norm(colors))
    #ax.plot_wireframe(X, Y, Z, facecolors=norm(colors) )
    #ax.plot_wireframe(X, Y, Z, facecolors=plt.cm.jet( norm(colors).reshape(-1) ))

    #ax.plot_surface(X, Y, Z, facecolors=plt.cm.jet( norm(colors))  )
    ax.plot_surface(X, Y, Z, facecolors=plt.cm.jet( norm(colors)), rstride=1, cstride=1  )

    m = cm.ScalarMappable(cmap=plt.cm.jet, norm=norm)
    m.set_array([])
    #cbar = plt.colorbar(m, ticks=[10, 20, 30, 40, 50])
    cbar = plt.colorbar(m, ticks=[0.1, 0.2, 0.30, 0.4, 0.5])
    #cbar = plt.colorbar(m)
    cbar.ax.tick_params(labelsize=14)
    cbar.set_label('Gate Area of OPM (%)', rotation=270, fontsize=16, labelpad=30)


    #plt.ylabel('Num of bits', fontsize=20)
    #plt.xlabel('Num of signals (Q)', fontsize=20)

    #plt.title('NRMSE (%) Measured on HW', fontsize=23)

    #plt.xscale('symlog')
    plt.xticks(fontsize=18 )
    plt.yticks(fontsize=18 )
    ax.tick_params(axis='z', labelsize=18)
    #ax.set_zticklabels([10, 15, 20, 25])
    ax.set_zticks([5, 10, 15, 20, 25])
    ax.set_yticks([13, 11, 9, 8, 7, 6])
    #ax.invert_yaxis()
    ax.set_ylim(13.5, 5.5)
    ax.set_xlim(90, 380)

    #plt.legend(fontsize=20, ncol=1, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)

    #plt.ylim([0.89, 1.02])
    #plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('area_comb' + str(sel))
    print ('save:', 'result_area_comb' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
#signal('R', 'V')




==> micro_draft_plots/result/result_hori_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m, s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5 )
    #plt.scatter(n[:, 0], n[:, 1], label=name, c=c, marker=m, s=s )
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5, 
             marker=m, markersize=s, label=name )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))

    xmin, xmax = 85, 1700

    # MCP + Relax + bit + positive
    if sel == 'E':
        #mcp_bp = [ [90, 10.97], [158, 9.131], [338, 7.583], [808, 7.201], [1823, 7.035] ]
        mcp_bp =  [ [90, 11.38], [158, 9.212], [338, 7.583], [808, 7.397],
                    [1822, 7.14] ]
    else:
        #mcp_bp = [ [90, 0.932], [158, 0.9529], [338, 0.9675], [808, 0.9707], [1823, 0.972] ]
        mcp_bp =  [ [90, 0.927], [158, 0.9521], [338, 0.9675], [808, 0.969],
                    [1822, 0.971] ]
    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 4, xmax - 120)


    lmargin, rmargin = -50, -100
    if sel == 'E':
        cnn = [ [xmin+lmargin, 7.387], [xmax+rmargin, 7.387] ]
    else:
        cnn = [ [xmin+lmargin, 0.986], [xmax+rmargin, 0.986] ]

    if sel == 'E':
        mlp = [ [xmin+lmargin, 11.46], [xmax+rmargin, 11.46] ] 
    else:
        mlp = [ [xmin+lmargin, 0.926], [xmax+rmargin, 0.926] ]


    ############################################################################
    # LassoRelax alpha = 10
    if sel == 'E':
        pca_1000 = [ [xmin+lmargin, 9.22], [xmax+rmargin, 9.22] ] 
    else:
        pca_1000 = [ [xmin+lmargin, 0.952], [xmax+rmargin, 0.952] ]

    ax = plt.gca()


    plots(cnn, name='PRIMAL-CNN', c='gold', m='v', ls='--', s=15)
    plots(mlp, name='PRIMAL-MLP', c='violet', m='<', ls='--', s=15)
    plots(pca_1000, name='PRIMAL-PCA', c='orange', m='^', ls='--', s=15)
    plots(mcp_bp, name='APOLLO-PC', c='green', m='o')


    plt.xlabel('The number of power proxies (Q)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22 )
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500, 1000], ['100', '200', '500', '1K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    if sel == 'R':
        ax.set_yticks([0.92, 0.96, 1.00 ])
    else:
        ax.set_yticks([8, 10, 12])

    #plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)
    plt.legend(fontsize=21, ncol=2, columnspacing=0.6, labelspacing=0.3, borderaxespad=0.2, 
               handletextpad = 0.4)

    if sel == 'R':
        plt.ylim([0.90, 1.02])
        pass
    else:
        plt.ylim([6.7, 14.5])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_hori_1b' + str(sel))
    print ('save:', 'result_hori_1b' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/result_lasso_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))

#    plt.figure(figsize=(6.5, 5.8))
    #xmin, xmax = 85, 570
    xmin, xmax = 85, 800 
#    xmin, xmax = 85, 1100 

    # MCP + Relax + bit + positive
    if sel == 'E':
       ## mcp_bp = [ [90, 9.08],   [159, 7.28],  [339, 5.95], [526, 5.67] ]
       # alpha     [90, >= 100]   [158, 100]    [338, 1]       
        #mcp_bp = [ [90, 10.97], [158, 9.131], [338, 7.583], [808, 7.201], [1822, 7.037] ]

        mcp_bp =  [ [90, 11.38], [158, 9.212], [338, 7.583], [808, 7.397],
                    [1829, 7.14] ]
    else:
       ## mcp_bp = [ [90, 0.9269], [159, 0.9521], [339, 0.9675], [526, 0.970] ]
    #    mcp_bp = [ [90, 0.932], [158, 0.9529], [338, 0.9675], [808, 0.9707], [1822, 0.972] ]

        mcp_bp =  [ [90, 0.927], [158, 0.9521], [338, 0.9675], [808, 0.969],
                    [1829, 0.971] ]

    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 4, xmax -50)


    # MCP
    if sel == 'E':
        ## lasso_fTa_0 = [ [90, 13.13], [159, 8.75], [339, 6.63], [527, 6.19] ]
        lasso_fTa_0 = [ [90, 16.05], [159, 10.97], [339, 8.298], [815, 7.748],
                        [1861, 7.712] ]
    else:
        ## lasso_fTa_0 = [ [90, 0.8545], [159, 0.932], [339, 0.9611], [527, 0.9658] ]
        lasso_fTa_0 = [ [90, 0.8545], [159, 0.932], [339, 0.9611], [815, 0.966], 
                        [1861, 0.9664] ]
    lasso_fTa = cut(lasso_fTa_0, xmin + 4, xmax -50)

    # 400 epoches
    # b0.yaop.alpha50_shr3_rlx400
    # b0.yaop.alpha100_shr3_rlx400_3
    # b0.yaop.alpha300_shr3_rlx400_3
    # b0.yaop.alpha700_shr3_rlx400_3
    print ('lasso_fTa', lasso_fTa)

    ############################################################################
    # Lasso
    if sel == 'E':
        lasso_Ta_0 = [ [180, 20.151], [290, 14.964], [629, 11.14], [986, 8.116] ]
    else:
        lasso_Ta_0 = [ [180, 0.771], [290, 0.874], [629, 0.93], [986, 0.963] ]
    lasso_Ta = cut(lasso_Ta_0, 250 , xmax - 40)


    ############################################################################
    # LassoRelax alpha = 10
    if sel == 'E':
        lasso_rTa_0 = [ [106, 17.142], [137, 14.072], [180, 12.572], [290, 10.415], [629, 8.71], [986, 7.427] ]
    else:
        lasso_rTa_0 = [ [106, 0.834], [137, 0.888], [180, 0.911], [290, 0.939], [629, 0.957], [986, 0.969] ]
    #lasso_rTa = lasso_rTa_0
    if sel == 'R':
        lasso_rTa = cut(lasso_rTa_0, 100, xmax - 40)
    else:
        lasso_rTa = cut(lasso_rTa_0, 100, xmax - 40)

    ax = plt.gca()


    plots(lasso_Ta, name='Lasso', c='red', m='*', s=18)
    plots(lasso_fTa, name='MCP', c='blue', m='P', s=15)
    #plots(lasso_rTa, name='Lasso_Relax', c='orange', m='s')
    #plots(lasso_rTa, name='Lasso-Relax', c='darkturquoise', m='s')
    plots(lasso_rTa, name='Lasso-Relax', c='olive', m='s')
    plots(mcp_bp, name='APOLLO', c='green', m='o')


    plt.xlabel('The Number of Power Proxies (Q)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500, 1000], ['100', '200', '500', '1K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    #ax.set_xscale("symlog")
#    ax.set_xticks([100, 200, 300, 500, 1000])
    if sel == 'R':
        ax.set_yticks([0.85, 0.90, 0.95, 1.0])
        pass
    else:
        ax.set_yticks([6, 8, 10, 12, 14, 16])

    #ax.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
    plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)

    if sel == 'R':
        plt.ylim([0.82, 1.03])
        pass
    else:
        plt.ylim([6.5, 21])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_lasso_1b' + str(sel))
    print ('save:', 'result_lasso_1b' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/result_pre_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    #xmin, xmax = 80, 8000
    xmin, xmax = 80, 1700

    # MCP + Relax + bit + positive
    if sel == 'E':
        #mcp_bp =  [ [90, 10.97], [158, 9.131], [338, 7.583], [808, 7.201],
        #            [1822, 7.037] ]
        mcp_bp =  [ [90, 11.38], [158, 9.212], [338, 7.583], [808, 7.397],
                    [1822, 7.14] ]
    else:
        #mcp_bp =  [ [90, 0.932], [158, 0.9529], [338, 0.9675], [808, 0.9707],
        #            [1822, 0.972] ]
        mcp_bp =  [ [90, 0.927], [158, 0.9521], [338, 0.9675], [808, 0.969],
                    [1822, 0.971] ]
    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 10, xmax - 200)


    # Lasso
    if sel == 'E':
        lasso_Ta_0 = [ [180, 20.151], [290, 14.964], [629, 11.14], [986, 8.116], 
                       [2066, 7.149] ]
                       #[5921, 7.863] ]
    else:
        lasso_Ta_0 = [ [180, 0.771], [290, 0.874], [629, 0.93], [986, 0.963], 
                       [2066, 0.971] ]
                       #[5921, 0.965] ]
    lasso_Ta = cut(lasso_Ta_0, 250 , xmax - 200)

    # kmeans
    if sel == 'E':
        kmeansT_0 = [ [149, 18.113], [290, 15.284], [493, 12.927], [997, 11.565], [2982, 8.913], [5983, 9.379] ]
    else:
        kmeansT_0 = [ [149, 0.815], [290, 0.868], [493, 0.906], [997, 0.924], [2982, 0.955], [5983, 0.95] ]
    kmeansT = cut(kmeansT_0, 220, xmax-200)
        # uses ridge 100

    # kmeans_poly
    if sel == 'E':
        poly_0 = [ [300, 17.385], [600, 14.23], [800, 16.2] ]
        point = [600, 14.23]
    else:
        poly_0 = [ [300, 0.829], [600, 0.885], [800, 0.852] ]
        point = [600, 0.885]
    poly = cut(poly_0, 350, xmax-200)

    ax = plt.gca()

    plots(lasso_Ta, name='Lasso', c='red', m='*', s=18)
    plots(kmeansT, name='K-means', c='black', m='d')
    plots(poly, name='Simmani', c='brown', m='s')
    plots(mcp_bp, name='APOLLO-PC', c='green', m='o')
    #plots(selection, name='Corr', c='dimgrey')
    #plt.scatter(point[0], point[1], marker='v', c='brown', s=70) 


    plt.xlabel('The number of power proxies (Q)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500, 1000, 7000], labels=['100', '200', '500', '1K', '7K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    if sel == 'R':
        plt.yticks([0.85, 0.90, 0.95, 1.0], fontsize=20 )
    else:
        plt.yticks([6, 8, 10, 12, 14, 16], fontsize=20 )

    plt.legend(fontsize=22, ncol=2, columnspacing=0.7, labelspacing=0.3, borderaxespad=0.3,
               handlelength=1.5, handletextpad=0.4)

    if sel == 'R':
        plt.ylim([0.83, 1.03])
        pass
    else:
        plt.ylim([6.5, 21.5])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_pre_1b' + str(sel))
    print ('save:', 'result_pre_1b' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/result_pre_1b_dem.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    #xmin, xmax = 60, 5000
    #xmin, xmax = 60, 2200
    #xmin, xmax = 60, 1800
    xmin, xmax = 80, 1500

    # MCP + Relax + bit + positive
    if sel == 'E':
        #mcp_bp =  [ [67, 10.092], [131, 8.73], [326, 7.919], [829, 7.635], [2138, 7.494] ]
        #mcp_bp = [ [71, 10.555], [137, 9.07], [328, 6.504], [831, 7.426], 
        #           [1577, 7.356], [2134, 7.177] ]
        mcp_bp = [ [71, 10.555], [137, 9.07], [328, 8], [831, 7.426], 
                   [1577, 7.356], [2134, 7.177] ]
    else:
        #mcp_bp =  [ [67, 0.892], [131, 0.9188], [326, 0.933], [829, 0.9379], [2138, 0.940] ]
        #mcp_bp =  [ [71, 0.8813], [131, 0.9123], [326, 0.955], [829, 0.9412], 
        #            [1577, 0.9423],  [2138, 0.9451] ]
        mcp_bp =  [ [71, 0.8813], [131, 0.9123], [326, 0.93], [829, 0.9412], 
                    [1577, 0.9423],  [2138, 0.9451] ]
    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 10, xmax - 200)


    # Lasso
    if sel == 'E':
        lasso_Ta_0 = [ [188, 17.84], [423, 12.472], [565, 10.31], [923, 8.898], [1485, 8.02],
                       [2122, 7.081] ]
    else:
        lasso_Ta_0 = [ [188, 0.661], [423, 0.834], [565, 0.887], [923, 0.916], [1485, 0.931],
                       [2122, 0.947] ]
    if sel == 'E':
        lasso_Ta = cut(lasso_Ta_0, 250, xmax - 200)
    else:
        lasso_Ta = cut(lasso_Ta_0, 340, xmax - 200)

    # kmeans
    if sel == 'E':
        #kmeansT_0 = [ [300, 12.847], [689, 9.34], [1488, 8.718], [2960, 7.319], 
        #              [8976, 6.76] ]
                      #[5896, 6.644] ]
        kmeansT_0 = [ [80, 14.801], [150, 13.958], [300, 12.847], [689, 9.34], [1488, 8.718], [8976, 6.76] ]
    else:
        #kmeansT_0 = [ [300, 0.824], [689, 0.907], [1488, 0.919], [2960, 0.943],
        #              [8976, 0.951] ]
                      #[5896, 0.953] ]
        kmeansT_0 = [ [80, 0.767], [150, 0.792], [300, 0.824], [689, 0.907], [1488, 0.919], [8976, 0.951] ]
    if sel == 'E':
        kmeansT = cut(kmeansT_0, xmin+10, xmax-200)
    else:
        kmeansT = cut(kmeansT_0, xmin+10, xmax-200)
        # uses ridge 100

    if sel == 'E':
        cnn = [ [xmin-50, 7.166], [xmax-100, 7.166] ]
    else:
        cnn = [ [xmin-50, 0.977], [xmax-100, 0.977] ]

    if sel == 'E':
        pca_1000 = [ [xmin, 7.135], [xmax, 7.135] ]
    else:
        pca_1000 = [ [xmin, 0.946], [xmax, 0.946] ]

    # kmeans_poly
    if sel == 'E':
        poly_0 = [ [] ]
    else:
        poly_0 = [ [] ]
    #poly = cut(poly_0, 1050, xmax-40)

    if sel == 'E':
        selection = [ ]
    else:
        selection = [ ]
    #selection = cut(selection, 3300, xmax-40)

    ax = plt.gca()

    plots(kmeansT, name='K-means', c='black', m='d')
    plots(lasso_Ta, name='Lasso', c='red', m='*', s=18)
    plots(cnn, name='PRIMAL-CNN', c='gold', m='v', ls='--', s=15)
    plots(mcp_bp, name='APOLLO-PC', c='green', m='o')

    #plots(poly, name='KMeans+Poly', c='brown')
    #plots(selection, name='Unit', c='brown')
    #plots_d(pca_1000, name='PCA_1000', c='tomato')


    plt.xlabel('The number of power proxies (Q)', fontsize=20)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 500, 1000, 2000], labels=['100', '500', '1K', '2K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    if sel == 'R':
        plt.yticks([0.80, 0.85, 0.90, 0.95, 1.0], fontsize=20 )
    else:
        plt.yticks([6, 8, 10, 12, 14], fontsize=20 )

    #plt.legend(fontsize=19, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)
    plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3,
               handlelength=1.5, handletextpad=0.4)

    if sel == 'R':
        plt.ylim([0.76, 1.07])
        pass
    else:
        plt.ylim([6, 20])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_pre_1b_dem' + str(sel))
    print ('save:', 'result_pre_1b_dem' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/time.py <==


import numpy as np
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt


from matplotlib import rcParams

rcParams.update({'figure.autolayout': True})
plt.figure(figsize=(6.24, 7.3))
 
          #100,       1000,      100,000

x1       = [100, 1000, 1000*10, 1000*100]
linear   = [30 , 5*60, 40*60,   5*60*60 ]

#x2       = [100, 200, 500, 1000, 1500]
#PCA      = [30*60*60, 52*60*60, 117*60*60, 178*60*60, 255*60*60]

#x2       = [-100, 1000*100*1.4]
#PCA      = [178*60*60, 178*60*60]
x2       = [-100, 1000*100*1.4]
CNN_flop = [10** 9 / 15330 * 40/15 *(2), 10** 9 / 15330 * 40/15 *(2)] # 1/ 15 signals

x3       = [-100, 1000*100*1.4]
#CNN      = [10** 9 / 15330 * 40, 10** 9 / 15330 * 40]
       # 40 sec for testing 15330 cycles, but with only 164728 signals
       # (*2) to estimate 660k input signals
CNN      = [10** 9 / 15330 * 40 *(2), 10** 9 / 15330 * 40 *(2)]

x4       = [100, 1000, 1000*10 ]
poly     = [30**2 , (5*60)**2, (40*60)**2  ]

plt.plot(x1, linear, label=r'APOLLO', linewidth=3.5, c='green', 
             marker='o', markersize=13)
#plt.plot(x4, poly  , label=r'Simmani', linewidth=3.5, c='brown', 
plt.plot(x4, poly  , label=r'Simmani', linewidth=3.5, c='black', 
             marker='s', markersize=13)
#plt.plot(x2, CNN_flop, label=r'REG-CNN', linewidth=3.5, c='violet',
plt.plot(x2, CNN_flop, label=r'PRIMAL$-$', linewidth=3.5, c='violet',
             marker='^', markersize=13, ls='--')
#plt.plot(x3, CNN, label=r'PRIMAL-CNN', linewidth=3.5, c='gold',
plt.plot(x3, CNN, label=r'PRIMAL+', linewidth=3.5, c='gold',
             marker='v', markersize=13, ls='--')
plt.legend(ncol = 2, loc='lower right', fontsize=21, columnspacing=0.7, labelspacing=0.2, 
           borderaxespad=0.2, handlelength=1.4, handletextpad=0.3)
plt.yscale('symlog')
plt.xscale('symlog')
plt.title('Inference Time (1 Billion Cycles)', fontsize=22, pad=20)
#plt.title('Inference Time', fontsize=23)

plt.xlabel(r'The Number of Power Proxies (Q)', fontsize=21, labelpad=10)
#plt.ylabel(r'Inference Time', fontsize=22, )
plt.yticks([10, 60, 60*60, 24*60*60, 7*24*60*60, 4*7*24*60*60, 12*4*7*24*60*60 ], 
           ['10 sec', '1 min', '1 hr', '1 day', '1 week', '1 month', '1 year'], fontsize=19)
plt.ylim(0.1, (40*60)**2 *3*5)
plt.xlim(70, 1000*100*1.7)
plt.xticks(fontsize=20)

ax = plt.gca()
for axis in ['top','bottom','left','right']:
  ax.spines[axis].set_linewidth(2.5)
ax.set_facecolor('white')
#ax.set_title('Title', pad=20, fontsize=22)

plt.savefig('time', dpi = 400)




==> micro_draft_plots/result/vif.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def cut_remove(p, xmin, xmax):
    p = np.array(p)
    p = p[p[:,1].argsort()]

    mini, maxi = None, None

    rtn = []
    for idx, ip in enumerate(p):
        if ip[0] < xmin:
            mini = idx
        if ip[0] < xmax:
            maxi = idx
        if ip[0] >= xmin and ip[0] <= xmax:
            rtn.append(ip) 

    if mini is None:
        print ('no need to cut min', mini )
    else:
        ymin = (p[mini+1, 1] - p[mini, 1]) / (p[mini+1, 0] - p[mini, 0]) * (xmin - p[mini, 0]) + p[mini, 1]
        rtn = [[xmin, ymin]] + rtn
    
    if maxi == len(p) - 1:
        print ('no need to cut max', maxi)
    else:
        ymax = (p[maxi+1, 1] - p[maxi, 1]) / (p[maxi+1, 0] - p[maxi, 0]) * (xmax - p[maxi, 0]) + p[maxi, 1]
        rtn = rtn + [[xmax, ymax]]

    print (np.array(rtn))
    return np.array(rtn)


def convert(n, sel):
    rtn = np.array(n)
    print ('rtn', rtn.shape)
    if sel == 2:
        rtn[:, 1] = rtn[:, 1] * rtn[:, 0] / 1000

    xmin, xmax = 92, 710
    return cut(rtn, xmin, xmax)
    #return rtn


def signal(sel):
    xmin, xmax = 100-15, 700 + 80
    #plt.figure(figsize=(7, 6))
    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(6.7, 5.6))

    #lassos   = [ [90, 14], [153, 13.65], [199, 12.84], [291, 12.58], [439, 13.25], [629, 14.37]  ]
    lassos   = [ [90, 14], [199, 12.84], [291, 12.58], [439, 13.25], [629, 14.37]  ]
    #mcp_rlx  = [ [159, 1.935], [339, 2.29], [527, 2.47] ]
    mcp_rlx  = [ [90, 1.80], [159, 1.918], [339, 2.23], [527, 2.47], [815, 2.59] ]
    kmeans   = [ [100, 1.52], [149, 1.31], [290, 1.97], [493, 5.58], [700, 6.06] ]

    plots(convert(lassos, sel), name='Lasso', c='red', m='*', s=18)
    plots(convert(kmeans, sel), name='Simmani', c='black', m='d')
    plots(convert(mcp_rlx, sel), name='APOLLO', c='green', m='o')

    plt.xlabel('The Number of Power Proxies (Q)', fontsize=22)
    plt.ylabel('Variance Inflation Factor', fontsize=22)

    plt.yscale('symlog')
    plt.xscale('symlog')
    plt.yticks([1, 2, 10, 20], ['1', '2', '10', '20'], fontsize=20 )
    plt.xticks([100, 200, 500], ['100', '200', '500'],  fontsize=20 )

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3,
               loc='upper right')
    plt.xlim([xmin, xmax])
    plt.ylim([0.9, 70])

    plt.savefig('Vif' + str(sel))
    plt.close('all')

signal(0)




==> micro_draft_plots/result/weight_plot_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def cut_remove(p, xmin, xmax):
    p = np.array(p)
    p = p[p[:,1].argsort()]

    mini, maxi = None, None

    rtn = []
    for idx, ip in enumerate(p):
        if ip[0] < xmin:
            mini = idx
        if ip[0] < xmax:
            maxi = idx
        if ip[0] >= xmin and ip[0] <= xmax:
            rtn.append(ip) 

    if mini is None:
        print ('no need to cut min', mini )
    else:
        ymin = (p[mini+1, 1] - p[mini, 1]) / (p[mini+1, 0] - p[mini, 0]) * (xmin - p[mini, 0]) + p[mini, 1]
        rtn = [[xmin, ymin]] + rtn
    
    if maxi == len(p) - 1:
        print ('no need to cut max', maxi)
    else:
        ymax = (p[maxi+1, 1] - p[maxi, 1]) / (p[maxi+1, 0] - p[maxi, 0]) * (xmax - p[maxi, 0]) + p[maxi, 1]
        rtn = rtn + [[xmax, ymax]]

    print (np.array(rtn))
    return np.array(rtn)


def convert(n, sel):
    rtn = np.array(n)
    rtn = rtn.astype(float)
    print ('rtn', rtn.shape)
    if sel == 2:
        rtn[:, 1] = rtn[:, 1] * rtn[:, 0] / 1000 / 100

    print ('rtn detail', rtn)
    xmin, xmax = 90, 750
    return cut(rtn, xmin, xmax)
    #return rtn


def signal(sel):
    xmin, xmax = 100 - 20, 800 + 30
    #plt.figure(figsize=(7, 6))
    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(6.7, 5.6))

    lassos     = [ [85, 1764], [117, 1534], [199, 1165], [291, 902], [439, 666], [765, 474]  ]
    lassos_rlx = [ [85, 2988], [117, 2292], [199, 1593], [291, 1278], [439, 974], [765, 682] ]
    mcp        = [ [90, 3430], [159, 2387], [339, 1556], [526, 1189], [815, 860] ]
    mcp_rlx    = [ [90, 3944], [159, 2594], [339, 1608], [526, 1207], [815, 889] ]
    #mcp_rlx    = [ [90, 4616], [159, 2967], [339, 1803], [526, 1275], [815, 975] ]

    plots(convert(lassos, sel), name='Lasso', c='red',  m='*', s=18)
    plots(convert(mcp, sel), name='MCP', c='blue', m='P', s=15)
    #plots(convert(lassos_rlx, sel), name='Lasso-Relax', c='darkturquoise', m='s')
    plots(convert(lassos_rlx, sel), name='Lasso-Relax', c='olive', m='s')
    plots(convert(mcp_rlx, sel), name='APOLLO', c='green', m='o')

    #plt.xlabel('The number of selected signals', fontsize=18, weight = 'bold')
    plt.xlabel('The Number of Power Proxies (Q)', fontsize=22)
    plt.ylabel('Sum of Absoluted Weights', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500], ['100', '200', '500'], fontsize=20 )
    plt.yticks([2, 4, 6, 8], ['2', '4', '6', '8'],  fontsize=20 )

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

#    ax.set_xticks([100, 300, 500])
    #ax.set_yticks([2, 4, 6])
    #ax.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
    #plt.legend(ncol=2, loc='upper left', prop=dict(weight='bold', size=16) )
    plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)

    plt.ylim([None, 9])
    plt.xlim([xmin, xmax])


    plt.savefig('Weigths' + str(sel))
    plt.close('all')

#signal(1)
signal(2)




==> micro_draft_plots/result_combine/cut.py <==

import numpy as np

def cut(p, xmin, xmax):
    p = np.array(p)
    #p = p[p[:,1].argsort()]
    p = p[p[:,0].argsort()]
    print ('cut xmin, xmax', xmin, xmax )
    print (p)

    mini, maxi = None, None

    rtn = []
    for idx, ip in enumerate(p):
        if ip[0] < xmin:
            mini = idx
        if ip[0] < xmax:
            maxi = idx
        if ip[0] >= xmin and ip[0] <= xmax:
            rtn.append(ip)

    print ('cut min, max', mini, maxi )

    if mini is None:
        print ('no need to cut min', mini )
    else:
        ymin = (p[mini+1, 1] - p[mini, 1]) / (p[mini+1, 0] - p[mini, 0]) * (xmin - p[mini, 0]) + p[mini, 1]
        rtn = [[xmin, ymin]] + rtn

    if maxi == len(p) - 1:
        print ('no need to cut max', maxi)
    else:
        ymax = (p[maxi+1, 1] - p[maxi, 1]) / (p[maxi+1, 0] - p[maxi, 0]) * (xmax - p[maxi, 0]) + p[maxi, 1]
        rtn = rtn + [[xmax, ymax]]

    print (np.array(rtn))
    return np.array(rtn)




==> micro_draft_plots/result_combine/large_window_sweep.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut

#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True

def plots(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[0:1, 0], n[0:1, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name, zorder=5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4, zorder=5)

def plots_all(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name, zorder=0 )

#def plots(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, ls='-.', linewidth=5)

#def plots_d(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5 )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    #plt.figure(figsize=(6.5, 5.8))
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    xmin, xmax = -2, 80

    # MCP + Relax + bit + positive

    # Q = 200
    if sel == 'E':
        #poly_10_cycle = [ [2, 13.682], [8, 13.92], [16, 9.983], 
        #                  [30, 12.624], [64, 14.039] ]
        poly_10_cycle = [ [4, 14.143], [8, 13.92], [16, 9.983], 
                          [30, 12.624], [64, 14.039] ]
    else:
        #poly_10_cycle = [ [2, 0.891],  [8, 0.884], [16, 0.94], 
        #                  [30, 0.902], [64, 0.874] ]
        poly_10_cycle = [ [4, 0.882],  [8, 0.884], [16, 0.94], 
                          [30, 0.902], [64, 0.874] ]

    # Q = 68
#    if sel == 'E':
#        mcp_per_cycle = [ [1, 13.38], [2, 11.657], [4, 10.395], [8, 9.666], [16, 9.185],
#                          [32, 8.873], [64, 8.583], [128, 8.287], [256, 7.886] ]
                           
#    else:
#        mcp_per_cycle = [ [1, 0.8989], [2, 0.9212], [4, 0.9363], [8, 0.9442], [16, 0.9488],
#                          [32, 0.9512], [64, 0.953], [128, 0.9543], [256, 0.9555] ]
    #mcp_per_cycle = cut(mcp_per_cycle, 1, 130)
    if sel == 'E':
        mcp_per_cycle = [ [1, 10.966], [3, 7.9], [5, 7.057], [10, 6.254], [30, 5.482],
                           [50, 5.215], [100, 4.861], [150, 4.663] ]
    else:
        mcp_per_cycle = [ [1, .932], [3, .963], [5, .971], [10, .977], [30, .981],
                           [50, .983], [100, .985], [150, .985] ]


    # Q = 70
    if sel == 'E':
        mcp_8_cycle = [ [8, 5.355], [16, 4.759], [32, 4.301], [64, 3.834], [128, 3.325], [256, 2.763] ]
    else:
        mcp_8_cycle = [ [8, .9829], [16, .9863], [32, .9885], [64, .9906], [128, .9926], [256, 0.9945] ]


    if sel == 'E':
        # 64 -> Q=82
        mcp_T_cycle = [ [1, 13.38], [2, 8.33], [4, 5.704], [8, 5.355], [16, 6.576], [32, 8.379], [64, 7.831] ]
    else:
        mcp_T_cycle = [ [1, .8989], [2, 0.9598], [4, 0.9808], [8, 0.9829], [16, 0.9738], [32, 0.957], [64, 0.9608] ]


    plots_all(poly_10_cycle, name=r'Simmani $(Q=200)$', c='black', m='s')
    plots(mcp_per_cycle, name=r'APOLLO-Ave $(Q=90)$', c='green', m='o', ls='-.')
#    plots_all(mcp_T_cycle, name=r'APOLLO-MC$_T$', c='lightseagreen', m='o')
    #plots(mcp_10_cycle, name=r'APOLLO-MC$_{10}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')
#    plots(mcp_8_cycle, name=r'APOLLO-MC$_{8}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')

    plt.xlabel('Size of Measurement Window (T)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=20)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    #plt.xscale('symlog')
    plt.xticks([1, 8, 16, 32, 64, 128], fontsize=20 )
    plt.yticks(fontsize=20 )

    ax = plt.gca()
    if sel == 'R':
        ax.set_yticks([0.88, 0.92, 0.96, 1.00 ])
    else:
        ax.set_yticks([4, 8, 12])

    plt.legend(fontsize=20, ncol=1, columnspacing=0.6, labelspacing=0.5, 
               loc = 'upper right', borderaxespad=0.3, handlelength=2.3, 
               handletextpad = 0.4)
   # plt.legend(fontsize=19, ncol=1, columnspacing=1.0, labelspacing=0.6, 
   #            bbox_to_anchor=(1.0,-0.02), loc="lower left", borderaxespad=0.4,
   #            handlelength=2.5, borderpad=0.2)

    if sel == 'R':
        plt.ylim([0.87, 1.03])
        pass
    else:
        plt.ylim([2.6, 20])
        pass
    plt.xlim([xmin, xmax])

    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('large_window_sweep' + str(sel))
    print ('save:', 'large_window_sweep' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result_combine/result_pre_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    #xmin, xmax = 80, 8000
    xmin, xmax = 80, 1700

    # MCP + Relax + bit + positive
    if sel == 'E':
        #mcp_bp =  [ [90, 10.97], [158, 9.131], [338, 7.583], [808, 7.201],
        #            [1822, 7.037] ]
        mcp_bp =  [ [90, 11.38], [158, 9.212], [338, 7.583], [808, 7.397],
                    [1822, 7.14] ]
    else:
        #mcp_bp =  [ [90, 0.932], [158, 0.9529], [338, 0.9675], [808, 0.9707],
        #            [1822, 0.972] ]
        mcp_bp =  [ [90, 0.927], [158, 0.9521], [338, 0.9675], [808, 0.969],
                    [1822, 0.971] ]
    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 10, xmax - 200)


    # Lasso
    if sel == 'E':
        lasso_Ta_0 = [ [180, 20.151], [290, 14.964], [629, 11.14], [986, 8.116], 
                       [2066, 7.149] ]
                       #[5921, 7.863] ]
    else:
        lasso_Ta_0 = [ [180, 0.771], [290, 0.874], [629, 0.93], [986, 0.963], 
                       [2066, 0.971] ]
                       #[5921, 0.965] ]
    lasso_Ta = cut(lasso_Ta_0, 250 , xmax - 200)

    # kmeans
    if sel == 'E':
        kmeansT_0 = [ [149, 18.113], [290, 15.284], [493, 12.927], [997, 11.565], [2982, 8.913], [5983, 9.379] ]
    else:
        kmeansT_0 = [ [149, 0.815], [290, 0.868], [493, 0.906], [997, 0.924], [2982, 0.955], [5983, 0.95] ]
    kmeansT = cut(kmeansT_0, 220, xmax-200)
        # uses ridge 100

    # kmeans_poly
    if sel == 'E':
        poly_0 = [ [300, 17.385], [600, 14.23], [800, 16.2] ]
        point = [600, 14.23]
    else:
        poly_0 = [ [300, 0.829], [600, 0.885], [800, 0.852] ]
        point = [600, 0.885]
    poly = cut(poly_0, 350, xmax-200)


    lmargin, rmargin = -50, -100
    if sel == 'E':
        cnn = [ [xmin+lmargin, 7.387], [xmax+rmargin, 7.387] ]
    else:
        cnn = [ [xmin+lmargin, 0.986], [xmax+rmargin, 0.986] ]

    if sel == 'E':
        mlp = [ [xmin+lmargin, 11.46], [xmax+rmargin, 11.46] ]
    else:
        mlp = [ [xmin+lmargin, 0.926], [xmax+rmargin, 0.926] ]

    if sel == 'E':
        pca_1000 = [ [xmin+lmargin, 9.22], [xmax+rmargin, 9.22] ]
    else:
        pca_1000 = [ [xmin+lmargin, 0.952], [xmax+rmargin, 0.952] ]


    ax = plt.gca()

    #plots(kmeansT, name='K-means', c='black', m='d')
    plots(lasso_Ta, name='Lasso', c='red', m='*', s=18)
    plots(poly, name='Simmani', c='black', m='s')
   # plots(mlp, name='PRIMAL-MLP', c='violet', m='^', ls='--', s=15)
    plots(cnn, name='PRIMAL+', c='gold', m='v', ls='--', s=15)
    plots(mcp_bp, name='APOLLO', c='green', m='o')


    plt.xlabel('The Number of Power Proxies (Q)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500, 1000, 7000], labels=['100', '200', '500', '1K', '7K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    if sel == 'R':
        plt.yticks([0.85, 0.90, 0.95, 1.0], fontsize=20 )
    else:
        plt.yticks([6, 8, 10, 12, 14, 16], fontsize=20 )

    plt.legend(fontsize=22, ncol=2, columnspacing=0.7, labelspacing=0.3, borderaxespad=0.3,
               handlelength=1.5, handletextpad=0.4)

    if sel == 'R':
        plt.ylim([0.83, 1.05])
        pass
    else:
        plt.ylim([6.2, 21.5])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_pre_1b' + str(sel))
    print ('save:', 'result_pre_1b' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result_combine/result_pre_1b_dem.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    #xmin, xmax = 60, 5000
    #xmin, xmax = 60, 2200
    #xmin, xmax = 60, 1800
    xmin, xmax = 80, 1500

    # MCP + Relax + bit + positive
    if sel == 'E':
        #mcp_bp =  [ [67, 10.092], [131, 8.73], [326, 7.919], [829, 7.635], [2138, 7.494] ]
        #mcp_bp = [ [71, 10.555], [137, 9.07], [328, 6.504], [831, 7.426], 
        #           [1577, 7.356], [2134, 7.177] ]
        mcp_bp = [ [71, 10.555], [137, 9.07], [328, 8], [831, 7.426], 
                   [1577, 7.356], [2134, 7.177] ]
    else:
        #mcp_bp =  [ [67, 0.892], [131, 0.9188], [326, 0.933], [829, 0.9379], [2138, 0.940] ]
        #mcp_bp =  [ [71, 0.8813], [131, 0.9123], [326, 0.955], [829, 0.9412], 
        #            [1577, 0.9423],  [2138, 0.9451] ]
        mcp_bp =  [ [71, 0.8813], [131, 0.9123], [326, 0.93], [829, 0.9412], 
                    [1577, 0.9423],  [2138, 0.9451] ]
    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 10, xmax - 200)


    # Lasso
    if sel == 'E':
        lasso_Ta_0 = [ [188, 17.84], [423, 12.472], [565, 10.31], [923, 8.898], [1485, 8.02],
                       [2122, 7.081] ]
    else:
        lasso_Ta_0 = [ [188, 0.661], [423, 0.834], [565, 0.887], [923, 0.916], [1485, 0.931],
                       [2122, 0.947] ]
    if sel == 'E':
        lasso_Ta = cut(lasso_Ta_0, 340, xmax - 200)
    else:
        lasso_Ta = cut(lasso_Ta_0, 340, xmax - 200)

    # kmeans
    if sel == 'E':
        #kmeansT_0 = [ [300, 12.847], [689, 9.34], [1488, 8.718], [2960, 7.319], 
        #              [8976, 6.76] ]
                      #[5896, 6.644] ]
        kmeansT_0 = [ [80, 14.801], [150, 13.958], [300, 12.847], [689, 9.34], [1488, 8.718], [8976, 6.76] ]
    else:
        #kmeansT_0 = [ [300, 0.824], [689, 0.907], [1488, 0.919], [2960, 0.943],
        #              [8976, 0.951] ]
                      #[5896, 0.953] ]
        kmeansT_0 = [ [80, 0.767], [150, 0.792], [300, 0.824], [689, 0.907], [1488, 0.919], [8976, 0.951] ]
    if sel == 'E':
        kmeansT = cut(kmeansT_0, xmin+10, xmax-200)
    else:
        kmeansT = cut(kmeansT_0, xmin+10, xmax-200)
        # uses ridge 100

    if sel == 'E':
        cnn = [ [xmin-50, 7.166], [xmax-100, 7.166] ]
    else:
        cnn = [ [xmin-50, 0.977], [xmax-100, 0.977] ]

    if sel == 'E':
        pca_1000 = [ [xmin, 7.135], [xmax, 7.135] ]
    else:
        pca_1000 = [ [xmin, 0.946], [xmax, 0.946] ]

    # kmeans_poly
    if sel == 'E':
        poly_0 = [ [200, 14.443], [400, 11.446], [600, 9.535], [1000, 9.77] ]
    else:
        poly_0 = [ [200, 0.778], [400, 0.86], [600, 0.903], [1000, 0.898] ]
    poly = cut(poly_0, xmin+10, xmax-200)

    if sel == 'E':
        selection = [ ]
    else:
        selection = [ ]
    #selection = cut(selection, 3300, xmax-40)

    ax = plt.gca()

    #plots(kmeansT, name='K-means', c='black', m='d')
    plots(poly, name='Simmani', c='black', m='d')
    plots(lasso_Ta, name='Lasso', c='red', m='*', s=18)
    #plots(cnn, name='PRIMAL-CNN', c='gold', m='v', ls='--', s=15)
    plots(cnn, name='PRIMAL+', c='gold', m='v', ls='--', s=15)
    plots(mcp_bp, name='APOLLO', c='green', m='o')

    #plots(poly, name='KMeans+Poly', c='brown')
    #plots(selection, name='Unit', c='brown')
    #plots_d(pca_1000, name='PCA_1000', c='tomato')


    plt.xlabel('The Number of Power Proxies (Q)', fontsize=20)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500, 1000, 2000], labels=['100', '200', '500', '1K', '2K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    if sel == 'R':
        plt.yticks([0.80, 0.85, 0.90, 0.95, 1.0], fontsize=20 )
    else:
        plt.yticks([6, 8, 10, 12, 14], fontsize=20 )

    #plt.legend(fontsize=19, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)
    plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3,
               handlelength=1.5, handletextpad=0.4)

    if sel == 'R':
        plt.ylim([0.76, 1.07])
        pass
    else:
        plt.ylim([6, 18])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_pre_1b_dem' + str(sel))
    print ('save:', 'result_pre_1b_dem' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')



